DynaSOAr: A Parallel Memory Allocator for Object-oriented Programming on GPUs with Efficient Memory Access

Object-oriented programming has long been regarded as too inefficient for SIMD high-performance computing, despite the fact that many important HPC applications have an inherent object structure. On SIMD accelerators, including GPUs, this is mainly due to performance problems with memory allocation and memory access: There are a few libraries that support parallel memory allocation directly on accelerator devices, but all of them suffer from uncoalesed memory accesses. We discovered a broad class of object-oriented programs with many important real-world applications that can be implemented efficiently on massively parallel SIMD accelerators. We call this class Single-Method Multiple-Objects (SMMO), because parallelism is expressed by running a method on all objects of a type. To make fast GPU programming available to average programmers, we developed DynaSOAr, a CUDA framework for SMMO applications. DynaSOAr consists of (1) a fully-parallel, lock-free, dynamic memory allocator, (2) a data layout DSL and (3) an efficient, parallel do-all operation. DynaSOAr achieves performance superior to state-of-the-art GPU memory allocators by controlling both memory allocation and memory access. DynaSOAr improves the usage of allocated memory with a Structure of Arrays data layout and achieves low memory fragmentation through efficient management of free and allocated memory blocks with lock-free, hierarchical bitmaps. Contrary to other allocators, our design is heavily based on atomic operations, trading raw (de)allocation performance for better overall application performance. In our benchmarks, DynaSOAr achieves a speedup of application code of up to 3x over state-of-the-art allocators. Moreover, DynaSOAr manages heap memory more efficiently than other allocators, allowing programmers to run up to 2x larger problem sizes with the same amount of memory.

==> benchmarks/graph_overview.py <==
# a stacked bar plot with errorbars
#from matplotlib import rcParams

import numpy as np
import matplotlib.pyplot as plt

import matplotlib.font_manager
#print(matplotlib.font_manager.findSystemFonts(fontpaths=None, fontext='ttf'))
print(plt.style.available)

import matplotlib as mpl
mpl.rcParams['hatch.linewidth'] = 0.25

fsize = 10
plt.style.use('ggplot')
plt.style.use('seaborn-paper')

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['FreeSans']
plt.rcParams['font.size'] = fsize
plt.rcParams['image.cmap'] = 'jet'

plt.figure(figsize=(10,3.2))

N = 8
xcolor = 'white'
soaalloc_total = list(map(lambda x: x/1000, [25814, 85610, 2188, 63080, 133349, 85704, 59801, 3685]))
soaalloc_enum = list(map(lambda x: x/1000, [8429, 661, 96, 329, 8331, 8492, 2847, 139]))
soaalloc = list(map(lambda x: x[0]-x[1], zip(soaalloc_total,soaalloc_enum)))

mallocmc_total = list(map(lambda x: x/1000, (161180, 105425, 232469, 168142, 160971, 128306,241459,252757)))
mallocmc_enum = list(map(lambda x: x/1000, (106763, 372, 230530, 186, 28488, 38794,55037 ,218482)))
mallocmc = list(map(lambda x: x[0]-x[1], zip(mallocmc_total,mallocmc_enum)))

halloc_total = list(map(lambda x: x/1000, (167870, 130192,234142,182909,212121,128282,181553,226153)))
halloc_enum = list(map(lambda x: x/1000, (107397, 368,231924, 182,28583,38716,55332,220270)))
halloc = list(map(lambda x: x[0]-x[1], zip(halloc_total,halloc_enum)))

bitmap_total = list(map(lambda x: x/1000, (38963, 109126,3239,151005,139970,93760,81298,4772)))
bitmap_enum = list(map(lambda x: x/1000, (9157, 876,174, 501,14471,11416,4998,251)))
bitmap = list(map(lambda x: x[0]-x[1], zip(bitmap_total,bitmap_enum)))

#BARNES: (2441544, 106085)
#SUGARSCAPE: (857074, 36435)
#GOL: (561928, 230971)
cuda_total = list(map(lambda x: x/1000, (260000, 116147,265000,193059,260000,260000,260000,260000)))
cuda_enum = list(map(lambda x: x/1000, (0, 364,179, 187,9,0,0,0)))
cuda = list(map(lambda x: x[0]-x[1], zip(cuda_total,cuda_enum)))

baseline_soa = list(map(lambda x: x/1000, (0, 133513,0,87680,113777,62597,48542,2677)))
baseline_aos = list(map(lambda x: x/1000, (0, 206870,0,192222,110820,253198,79917,14382)))
#traffic_aos: 109863


ind = np.arange(N)    # the x locations for the groups
width = 0.11      # the width of the bars: can also be len(x) sequence

soaalloc_1 = plt.bar(ind, soaalloc, width,edgecolor='black', hatch='////')
soaalloc_2 = plt.bar(ind, soaalloc_enum, width,color=xcolor,
             bottom=soaalloc,edgecolor='black')

mallocmc_1 = plt.bar(ind+width, mallocmc, width, edgecolor="black", hatch='XXXX')
mallocmc_2 = plt.bar(ind+width, mallocmc_enum, width, color=xcolor, edgecolor="black",
             bottom=mallocmc)

halloc_1 = plt.bar(ind+2*width, halloc, width, edgecolor="black",hatch='OO',)
halloc_2 = plt.bar(ind+2*width, halloc_enum, width, color=xcolor, edgecolor="black",
             bottom=halloc)

bitmap_1 = plt.bar(ind+3*width, bitmap, width, edgecolor="black", hatch='\\\\\\\\')
bitmap_2 = plt.bar(ind+3*width, bitmap_enum, width, color=xcolor, edgecolor="black",
             bottom=bitmap)

cuda_1 = plt.bar(ind+4*width, cuda, width, edgecolor="black", hatch='**')
cuda_2 = plt.bar(ind+4*width, cuda_enum, width, color=xcolor, edgecolor="black",
             bottom=cuda)

baseline_soa_1 = plt.bar(ind+5*width, baseline_soa, width, edgecolor="black", hatch='++++')
baseline_aos_1 = plt.bar(ind+6*width, baseline_aos, width, edgecolor="black", hatch='....')

plt.ylabel('Running Time (seconds)', size=fsize)
plt.xticks(ind+3*width, ('barnes-hut', 'collision', 'game-of-life', 'nbody', 'structure', 'sugarscape', 'traffic', 'wa-tor'), size=fsize)

#plt.text(soaalloc_1[1].get_x(), soaalloc_1[1].get_y()+40, str(soaalloc_total[1]), rotation=90)
plt.text(baseline_soa_1[0].get_x(), baseline_soa_1[0].get_y()+5, "n/a", rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(baseline_aos_1[0].get_x(), baseline_aos_1[0].get_y()+5, "n/a", rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(cuda_1[0].get_x(), cuda_2[0].get_y()+5, "... 2441.5", rotation=0, horizontalalignment='center', verticalalignment='bottom')
plt.text(cuda_1[5].get_x(), cuda_2[5].get_y()+5, "... 857.1", rotation=0, horizontalalignment='center', verticalalignment='bottom')
plt.text(cuda_1[2].get_x(), cuda_2[2].get_y()+5, "... 561.9", rotation=0, horizontalalignment='center', verticalalignment='bottom')
plt.text(cuda_1[4].get_x(), cuda_2[4].get_y()+5, "... 7345.4", rotation=0, horizontalalignment='center', verticalalignment='bottom')
plt.text(cuda_1[6].get_x(), cuda_2[6].get_y()+5, "... 9541.4", rotation=0, horizontalalignment='center', verticalalignment='bottom')
plt.text(cuda_1[7].get_x(), cuda_2[7].get_y()+5, "... 1012.3", rotation=0, horizontalalignment='center', verticalalignment='bottom')

#1100307

plt.text(baseline_soa_1[2].get_x(), baseline_soa_1[2].get_y()+5, "n/a", rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(baseline_aos_1[2].get_x(), baseline_aos_1[2].get_y()+5, "n/a", rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(soaalloc_1[2].get_x(), soaalloc_2[2].get_y()+5, "2.2", rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(bitmap_1[2].get_x(), bitmap_2[2].get_y()+5, "3.2", rotation=90, multialignment='left', verticalalignment='bottom')


plt.text(soaalloc_1[7].get_x(), soaalloc_2[7].get_y()+5, str('3.7'), rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(bitmap_1[7].get_x()+0.01, bitmap_2[7].get_y()+5, str('4.8'), rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(baseline_soa_1[7].get_x(), baseline_soa_1[7].get_y()+5+1.9, str('2.7'), rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(baseline_aos_1[7].get_x(), baseline_aos_1[7].get_y()+5+10.9, str('14.4'), rotation=90, multialignment='left', verticalalignment='bottom')

plt.text(-0.1, 325,'(lower is better)',
     horizontalalignment='left',
     verticalalignment='center')
     
#plt.yticks(np.arange(0, 81, 10))
plt.ylim(0, 345)
plt.xlim(-0.2,7.85)
plt.legend((soaalloc_1[0], mallocmc_1[0], halloc_1[0], bitmap_1[0], cuda_1[0], baseline_soa_1[0],baseline_aos_1[0],soaalloc_2[0]), ('DynaSOAr', 'MallocMC', 'Halloc', 'BitmapAlloc', 'CUDA Allocator', 'Baseline (SOA)', 'Baseline (AOS)', 'Par. Enumeration'),fancybox=False, ncol=4, prop={'size': fsize})
plt.show()


==> benchmarks/graph_space.py <==
# a stacked bar plot with errorbars
import numpy as np
import matplotlib.pyplot as plt

fsize=10

fig = plt.figure(figsize=(10,3.2))

N = 7
soaalloc_orig =  np.array([1, 0.92307, 0.96551, 0.78302, 1.6099131, 1.51865, 1.0671875])
soaalloc =  np.array([1, 0.92307, 0.96551, 0.78302, 1.6099131, 1.51865, 1.0671875])# / soaalloc_orig

#0.37265625
mallocmc = np.array([235000.0/300000, 0.726, 0.615, 0.43, 1.199669, 1.017102, 1632.0/9888])# / soaalloc_orig

bitmap = np.array([279000.0/300000, 1, 1, 0.5681, 1.5114532, 1.01710243, 1.076953125]) #/ soaalloc_orig

#0.6515625
halloc = np.array([0, 0, 0, 0.28125, 1.165129, 0.75506598, 4160.0/9888])#/ soaalloc_orig

baseline_soa = np.array([0, 1.02857, 1, 1.1832, 1.03225, 1, 1.00840336])#/soaalloc_orig
baseline_aos = np.array([0, 1,1,1,1,1,1])/soaalloc_orig



ind = np.arange(N)    # the x locations for the groups
width = 0.12       # the width of the bars: can also be len(x) sequence

soaalloc_1 = plt.bar(ind, soaalloc, width,edgecolor='black', hatch='////')

mallocmc_1 = plt.bar(ind+width, mallocmc, width, edgecolor="black", hatch='XXXX')

halloc_1 = plt.bar(ind+2*width, halloc, width, edgecolor="black",hatch='OO')
#halloc_2 = plt.bar(ind+2*width, halloc_enum, width, color="#FF8C00", edgecolor="black",
#             bottom=halloc, hatch='/')

bitmap_1 = plt.bar(ind+3*width, bitmap, width, edgecolor="black",hatch='\\\\\\\\')

#next(fig._get_lines.prop_cycler) 

baseline_soa_1 = plt.bar(ind+4*width, baseline_soa, width, color='#8eba42', edgecolor="black",hatch='++++')
baseline_aos_1 = plt.bar(ind+5*width, baseline_aos, width, color='#ffb5b8', edgecolor="black",hatch='....')

plt.ylabel('Max. problem size rel. to DynaSOAr', size=fsize)
plt.xticks(ind+3*width, ('barnes-hut', 'collision',  'nbody', 'structure', 'sugarscape', 'traffic', 'wa-tor'), size=fsize)
plt.xlim(-2*width, 6.85)
plt.hlines(1.0, -2*width, 6.85, colors=['green'], linestyles=['dashed'])

plt.text(halloc_1[0].get_x()+0.02, halloc_1[0].get_y()+0.675, "(n/a; heap too small)", rotation=90)
plt.text(halloc_1[1].get_x()+0.02, halloc_1[1].get_y()+0.675, "(n/a; heap too small)", rotation=90)
plt.text(halloc_1[2].get_x()+0.02, halloc_1[2].get_y()+0.675, "(n/a; heap too small)", rotation=90)
plt.text(baseline_soa_1[0].get_x(), baseline_soa_1[0].get_y()+0.02, "n/a", rotation=90, multialignment='left', verticalalignment='bottom')
plt.text(baseline_aos_1[0].get_x(), baseline_aos_1[0].get_y()+0.02, "n/a", rotation=90, multialignment='left', verticalalignment='bottom')

plt.text(6.75, 1.5,'(higher is better)',
     horizontalalignment='right',
     verticalalignment='center')
#plt.yticks(np.arange(0, 81, 10))
plt.legend((soaalloc_1[0], mallocmc_1[0],  halloc_1[0], bitmap_1[0], baseline_soa_1[0],baseline_aos_1[0]), ('DynaSOAr', 'MallocMC', 'Halloc', 'BitmapAlloc', 'Baseline (SOA)', 'Baseline (AOS)'),fancybox=False, loc=2, ncol=3, prop={'size': fsize})
plt.show()


==> benchmarks/linux_scal.py <==
# libraries
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
 
# Data
df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/linux_scal_soaalloc.csv")
soa_alloc_1 = np.array(df[df.columns[1]].values/1000.0)
soa_alloc = soa_alloc_1 / np.array(list(range(1, len(soa_alloc_1)+1)))

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/linux_scal_mallocmc.csv")
mallocmc_1 = np.array(df[df.columns[1]].values/1000.0)
mallocmc = mallocmc_1 / np.array(list(range(1, len(mallocmc_1)+1)))


df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/linux_scal_halloc.csv")
halloc_1 = np.array(df[df.columns[1]].values/1000.0)
halloc = halloc_1 / np.array(list(range(1, len(halloc_1)+1)))

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/linux_scal_cuda.csv")
cuda_1 = np.array(df[df.columns[1]].values/1000.0)
cuda = cuda_1 / np.array(list(range(1, len(cuda_1)+1)))

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/linux_scal_bitmap.csv")
bitmap_1 = np.array(df[df.columns[1]].values/1000.0)
bitmap = bitmap_1 / np.array(list(range(1, len(bitmap_1)+1)))

#soa_alloc_num_fish = df[df.columns[4]].values
#soa_alloc_reserved_fish = df[df.columns[5]].values
#soa_alloc_num_sharks = df[df.columns[2]].values
#soa_alloc_reserved_sharks = df[df.columns[3]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

#soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
#soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
#soa_alloc_waste = soa_alloc_reserved-soa_alloc_used
#print(min(soa_alloc))

#num_fish = df[df.columns[2]].values
#num_sharks = df[df.columns[4]].values
#print(len(num_fish))

 
# multiple line plot
fig, ax1 = plt.subplots(figsize=(6,3.0))
ax1.grid(color='lightgray')
#plt.rcParams["axes.edgecolor"] = "black"
#plt.rcParams["axes.linewidth"] = 1
#ax1.spines['bottom'].set_color('0.5')
#ax1.spines['top'].set_color('0.5')
#ax1.spines['right'].set_color('0.5')
#ax1.spines['left'].set_color('0.5')

#plt.figure(figsize=(6,3))
a0=ax1.plot(soa_alloc_1, marker='^', markersize=10, linewidth=1, markevery=(0,200), label="DynaSOAr")
plt.axvline(x=len(soa_alloc_1), linestyle='dotted', color=a0[0].get_color(), marker='^', markersize=10)

a1=ax1.plot(mallocmc_1, marker='X', markersize=10, linewidth=1, markevery=(40,200), label="MallocMC")
plt.axvline(x=len(mallocmc_1)+1, linestyle='dotted', color=a1[0].get_color(), marker='X', markersize=10)

a2=ax1.plot(halloc_1, marker='o', markersize=10, linewidth=1, markevery=(80,200), label="Halloc")
plt.axvline(x=len(halloc_1)+1, linestyle='dotted', color=a2[0].get_color(), marker='o', markersize=10)

a3= ax1.plot(bitmap_1, marker='v',markersize=10, linewidth=1, markevery=(120,200),label="BitmapAlloc")
plt.axvline(x=len(bitmap_1), linestyle='dotted', color=a3[0].get_color(), marker='v', markersize=10)

a4=ax1.plot(cuda_1, marker='*', markersize=10, linewidth=1, markevery=(15,200), label="CUDA Allocator")
plt.axvline(x=len(cuda_1), linestyle='dotted', color=a4[0].get_color(), marker='*', markersize=10)

#ax1.plot(scatter_alloc, marker='X',markersize=10, linewidth=1, markevery=(14,100),label="MallocMC")
#ax1.plot(halloc, marker='o', linewidth=1,markersize=10, markevery=(29,100),label="Halloc")
#ax1.plot(cuda_alloc, marker='*',markersize=10, linewidth=1, markevery=(57,100),label="CUDA Allocator")
#ax1.plot(baseline_soa, marker='P',markersize=10, linewidth=1, markevery=(71,100),label="Baseline (SOA)")
#ax1.plot(baseline_aos, marker='d',markersize=10, linewidth=1, markevery=(86,100),label="Baseline (AOS)")

#ax1.plot( cuda_alloc, marker='', color='green', linewidth=1, linestyle='dashed', label="CUDA Alloc.")
#ax1.plot( aos_alloc_sorted, marker='v', color='purple', linewidth=1,markevery=50, linestyle='dashed', label="AosAlloc (sorted)")
#ax1.plot( aos_alloc_unsorted, marker='*', color='magenta', linewidth=1,markevery=45, linestyle='dashed', label="AosAlloc")
#ax1.plot( mallocmc_sorted, marker='^', color='green', linewidth=1,markevery=50, linestyle='dashed', label="MallocMC (sorted)")

plt.legend(fancybox=False,ncol=1, prop={'size': 9},loc=1)
#ax1.set_yscale('log')   #symlog?
ax1.set_ylabel('Running Time (ms)', color='black', size=10)
ax1.set_xlim(0, 500)
ax1.set_ylim(0,1500)

#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='black', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='orange', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_used,facecolor='black', alpha=0.15)
#ax1.set_xlabel('Iterations (time)', color='black')
ax1.tick_params('y', colors='black')
ax1.set_xlim(0, 1024)
ax1.set_ylim(0)
ax1.set_facecolor((1, 1, 1))

#plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
plt.show()



==> benchmarks/wator_frag.py <==
# libraries
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
 
# Data
df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_frag.csv")
#soa_alloc = df[df.columns[0]].values/1000.0
soa_alloc_num_fish = df[df.columns[1]].values
soa_alloc_reserved_fish = df[df.columns[2]].values
soa_alloc_num_sharks = df[df.columns[3]].values
soa_alloc_reserved_sharks = df[df.columns[4]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
soa_alloc_waste = soa_alloc_reserved-soa_alloc_used

num_fish = df[df.columns[1]].values
num_sharks = df[df.columns[3]].values
print(len(num_fish))

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/ecoop2019/benchmarks/wator/wator_alloc.csv")
num_alloc = df[df.columns[0]].values
num_dealloc = df[df.columns[1]].values

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_halloc.csv")
halloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_mallocmc_4096.csv")
scatter_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_cuda_allocator.csv")
cuda_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_aosalloc_sorted.csv")
aos_alloc_sorted = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_aosalloc_unsorted.csv")
aos_alloc_unsorted = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_mallocmc_4096_sorted.csv")
mallocmc_sorted = df[df.columns[0]].values/1000.0
 
# multiple line plot
fig, ax1 = plt.subplots(figsize=(6,3.0*1.04))
ax1.grid(color='lightgray')
ax1.grid(color='lightgray')
plt.rcParams["axes.edgecolor"] = "black"
plt.rcParams["axes.linewidth"] = 1
ax1.spines['bottom'].set_color('0.5')
ax1.spines['top'].set_color('0.5')
ax1.spines['right'].set_color('0.5')
ax1.spines['left'].set_color('0.5')

#plt.figure(figsize=(6,3))
p1=ax1.plot(num_fish, marker='*',  markersize=10, linewidth=1, markevery=(0,100), label="#fish")
p2=ax1.plot(num_sharks, marker='X', markersize=10, linewidth=1, markevery=(16,100), label="#sharks")
p3=ax1.plot(soa_alloc_reserved, marker='^', markersize=10, linewidth=1, markevery=(33,100), linestyle='dashed',label="#allocated slots")
p4=ax1.plot( soa_alloc_used, marker='v', markersize=10, linewidth=1, markevery=(50,100), linestyle='dashed', label="#used slots (#objects)")
#ax1.plot( aos_alloc_sorted, marker='v', color='purple', linewidth=1,markevery=50, linestyle='dashed', label="AosAlloc (sorted)")
#ax1.plot( aos_alloc_unsorted, marker='*', color='magenta', linewidth=1,markevery=45, linestyle='dashed', label="AosAlloc")
#ax1.plot( mallocmc_sorted, marker='^', color='green', linewidth=1,markevery=50, linestyle='dashed', label="MallocMC (sorted)")

#ax1.set_yscale('log')
ax1.set_ylabel('#objects or #slots', color='black', size=10)
ax1.set_xlim(0, 500)

ax1.fill_between(range(500), soa_alloc_used, soa_alloc_reserved,facecolor='black',alpha=0.15)

ax2 = ax1.twinx()
ax2.grid(color='lightgray', linestyle='dotted')
ax2.set_ylabel('#new/deleted objects', color='black', size=10)
p5=ax2.plot(num_alloc, linestyle='dotted', marker='P', markersize=10, linewidth=1, markevery=(66,100), label='#new objects')
p6=ax2.plot(num_dealloc,  linestyle='dotted', marker='h',markersize=10, linewidth=1, markevery=(83,100), label='#deleted objects')

h1, l1 = ax1.get_legend_handles_labels()
h2, l2 = ax2.get_legend_handles_labels()
ax2.legend(h1+h2, l1+l2, loc=1, prop={'size': 9}, ncol=2)
#ax2.fill_between(range(999), [0]*999, num_sharks,facecolor='red',alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='black', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='orange', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_used,facecolor='black', alpha=0.15)
#ax1.set_xlabel('Iterations (time)', color='black')
ax1.tick_params('y', colors='black')
ax1.set_xlim(0, 500)
ax1.set_ylim(0,5.0*1000000)
ax2.set_ylim(0,1000000)
ax1.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
ax2.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
ax1.set_facecolor((1, 1, 1))

plt.show()


==> benchmarks/wator_frag_param.py <==
# -*- coding: utf-8 -*-
# libraries
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
 
# Data
df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_frag.csv")
#soa_alloc = df[df.columns[0]].values/1000.0
soa_alloc_num_fish = df[df.columns[1]].values
soa_alloc_reserved_fish = df[df.columns[2]].values
soa_alloc_num_sharks = df[df.columns[3]].values
soa_alloc_reserved_sharks = df[df.columns[4]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
soa_alloc_waste_5 = (soa_alloc_reserved-soa_alloc_used)/soa_alloc_reserved




df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_frag_1.csv")
#soa_alloc = df[df.columns[0]].values/1000.0
soa_alloc_num_fish = df[df.columns[1]].values
soa_alloc_reserved_fish = df[df.columns[2]].values
soa_alloc_num_sharks = df[df.columns[3]].values
soa_alloc_reserved_sharks = df[df.columns[4]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
soa_alloc_waste_1 = (soa_alloc_reserved-soa_alloc_used)/soa_alloc_reserved





df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_frag_10.csv")
#soa_alloc = df[df.columns[0]].values/1000.0
soa_alloc_num_fish = df[df.columns[1]].values
soa_alloc_reserved_fish = df[df.columns[2]].values
soa_alloc_num_sharks = df[df.columns[3]].values
soa_alloc_reserved_sharks = df[df.columns[4]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
soa_alloc_waste_10 = (soa_alloc_reserved-soa_alloc_used)/soa_alloc_reserved





df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_frag_2.csv")
#soa_alloc = df[df.columns[0]].values/1000.0
soa_alloc_num_fish = df[df.columns[1]].values
soa_alloc_reserved_fish = df[df.columns[2]].values
soa_alloc_num_sharks = df[df.columns[3]].values
soa_alloc_reserved_sharks = df[df.columns[4]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
soa_alloc_waste_2 = (soa_alloc_reserved-soa_alloc_used)/soa_alloc_reserved

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/ecoop2019/benchmarks/wator/wator_alloc.csv")
num_alloc = df[df.columns[0]].values
num_dealloc = df[df.columns[1]].values

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_halloc.csv")
halloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_mallocmc_4096.csv")
scatter_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_cuda_allocator.csv")
cuda_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_aosalloc_sorted.csv")
aos_alloc_sorted = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_aosalloc_unsorted.csv")
aos_alloc_unsorted = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_mallocmc_4096_sorted.csv")
mallocmc_sorted = df[df.columns[0]].values/1000.0
 
# multiple line plot
fig, ax1 = plt.subplots(figsize=(6,3.0))
ax1.grid(color='lightgray')
ax1.grid(color='lightgray')
plt.rcParams["axes.edgecolor"] = "black"
plt.rcParams["axes.linewidth"] = 1

#plt.figure(figsize=(6,3))
p1=ax1.plot(soa_alloc_waste_1, marker='*',  markersize=10, linewidth=1, markevery=(10,100), label="r = 1")
p1=ax1.plot(soa_alloc_waste_2, marker='p',  markersize=10, linewidth=1, markevery=(35,100), label="r = 2")
p1=ax1.plot(soa_alloc_waste_5, marker='P',  markersize=10, linewidth=1, markevery=(60,100), label="r = 5")
p1=ax1.plot(soa_alloc_waste_10, marker='X',  linestyle='dotted', markersize=10, linewidth=1, markevery=(85,100), label="lowest possible")

#p2=ax1.plot(num_sharks, marker='X', markersize=10, linewidth=1, markevery=(16,100), label="#sharks")
#p3=ax1.plot(soa_alloc_reserved, marker='^', markersize=10, linewidth=1, markevery=(33,100), linestyle='dashed',label="#allocated slots")
#p4=ax1.plot( soa_alloc_used, marker='v', markersize=10, linewidth=1, markevery=(50,100), linestyle='dashed', label="#used slots (#objects)")
#ax1.plot( aos_alloc_sorted, marker='v', color='purple', linewidth=1,markevery=50, linestyle='dashed', label="AosAlloc (sorted)")
#ax1.plot( aos_alloc_unsorted, marker='*', color='magenta', linewidth=1,markevery=45, linestyle='dashed', label="AosAlloc")
#ax1.plot( mallocmc_sorted, marker='^', color='green', linewidth=1,markevery=50, linestyle='dashed', label="MallocMC (sorted)")

#ax1.set_yscale('log')
ax1.set_ylabel('fragmentation: (#alloc. – #used) / #alloc', color='black', size=10)
ax1.set_xlim(0, 500)
ax1.set_ylim(0)

#ax1.fill_between(range(500), soa_alloc_used, soa_alloc_reserved,facecolor='black',alpha=0.15)

#ax2 = ax1.twinx()
#ax2.grid(color='lightgray', linestyle='dotted')
#ax2.set_ylabel('#new/deleted objects', color='black', size=10)
#p5=ax2.plot(num_alloc, linestyle='dotted', marker='P', markersize=10, linewidth=1, markevery=(66,100), label='#new objects')
#p6=ax2.plot(num_dealloc,  linestyle='dotted', marker='h',markersize=10, linewidth=1, markevery=(83,100), label='#deleted objects')

h1, l1 = ax1.get_legend_handles_labels()
#h2, l2 = ax2.get_legend_handles_labels()
ax1.legend(h1, l1, loc=1, prop={'size': 9}, ncol=2)
#ax2.fill_between(range(999), [0]*999, num_sharks,facecolor='red',alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='black', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='orange', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_used,facecolor='black', alpha=0.15)
#ax1.set_xlabel('Iterations (time)', color='black')
ax1.tick_params('y', colors='black')
ax1.set_xlim(0, 500)
ax1.set_ylim(0)
ax1.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
#ax2.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
ax1.set_facecolor((1, 1, 1))

plt.show()


==> benchmarks/wator_heap_scale.py <==
# libraries
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
 
# Data
df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_heap_scale_soaalloc.csv")
soa_alloc = df[df.columns[1]].values/1000.0
soa_alloc_2 = df[df.columns[2]].values/1000.0
soa_alloc_size = df[df.columns[0]].values/1000.0/1000.0/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_heap_scale_soaalloc_cub.csv")
soa_alloc_cub = df[df.columns[1]].values/1000.0
soa_alloc_size_cub = df[df.columns[0]].values/1000.0/1000.0/1000.0

#soa_alloc_num_fish = df[df.columns[4]].values
#soa_alloc_reserved_fish = df[df.columns[5]].values
#soa_alloc_num_sharks = df[df.columns[2]].values
#soa_alloc_reserved_sharks = df[df.columns[3]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

#soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
#soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
#soa_alloc_waste = soa_alloc_reserved-soa_alloc_used
#print(min(soa_alloc))

#num_fish = df[df.columns[2]].values
#num_sharks = df[df.columns[4]].values
#print(len(num_fish))
 
# multiple line plot
fig, ax1 = plt.subplots(figsize=(6,3.0))
ax1.grid(color='lightgray')
#plt.rcParams["axes.edgecolor"] = "black"
#plt.rcParams["axes.linewidth"] = 1
#ax1.spines['bottom'].set_color('0.5')
#ax1.spines['top'].set_color('0.5')
#ax1.spines['right'].set_color('0.5')
#ax1.spines['left'].set_color('0.5')

#plt.figure(figsize=(6,3))
ax1.plot(soa_alloc_size,soa_alloc, marker='^', markersize=10, linewidth=1, markevery=(0,100), label="DynaSOAr (+Enumeration)")
ax1.plot(soa_alloc_size,soa_alloc_2, marker='v', markersize=10, linewidth=1, markevery=(33,100), label="Enumeration Time Only")

#ax1.plot(soa_alloc_size_cub,soa_alloc_cub, marker='P', markersize=10, linewidth=1, markevery=(40,100), label="DynaSOAr (prefix sum)")

#ax1.plot(scatter_alloc, marker='X',markersize=10, linewidth=1, markevery=(14,100),label="MallocMC")
#ax1.plot(halloc, marker='o', linewidth=1,markersize=10, markevery=(29,100),label="Halloc")
#ax1.plot(bitmap_alloc, marker='v',markersize=10, linewidth=1, markevery=(43,100),label="BitmapAlloc")
#ax1.plot(cuda_alloc, marker='*',markersize=10, linewidth=1, markevery=(57,100),label="CUDA Allocator")
#ax1.plot(baseline_soa, marker='P',markersize=10, linewidth=1, markevery=(71,100),label="Baseline (SOA)")
#ax1.plot(baseline_aos, marker='d',markersize=10, linewidth=1, markevery=(86,100),label="Baseline (AOS)")

#ax1.plot( cuda_alloc, marker='', color='green', linewidth=1, linestyle='dashed', label="CUDA Alloc.")
#ax1.plot( aos_alloc_sorted, marker='v', color='purple', linewidth=1,markevery=50, linestyle='dashed', label="AosAlloc (sorted)")
#ax1.plot( aos_alloc_unsorted, marker='*', color='magenta', linewidth=1,markevery=45, linestyle='dashed', label="AosAlloc")
#ax1.plot( mallocmc_sorted, marker='^', color='green', linewidth=1,markevery=50, linestyle='dashed', label="MallocMC (sorted)")

plt.legend(fancybox=False, loc=1,ncol=1, prop={'size': 9})
#ax1.set_yscale('log')   #symlog?
ax1.set_ylabel('Running Time (ms)', color='black', size=10)
#ax1.set_xlim(0, 500)
#ax1.set_ylim(0)

#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='black', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='orange', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_used,facecolor='black', alpha=0.15)
#ax1.set_xlabel('Iterations (time)', color='black')
ax1.tick_params('y', colors='black')
ax1.set_xlim(0, 10)
ax1.set_ylim(0)
ax1.set_facecolor((1, 1, 1))

#plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
plt.show()


==> benchmarks/wator_overview.py <==
# libraries
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
 
# Data
df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_soaalloc.csv")
soa_alloc = df[df.columns[0]].values/1000.0
#soa_alloc_num_fish = df[df.columns[4]].values
#soa_alloc_reserved_fish = df[df.columns[5]].values
#soa_alloc_num_sharks = df[df.columns[2]].values
#soa_alloc_reserved_sharks = df[df.columns[3]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

#soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
#soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
#soa_alloc_waste = soa_alloc_reserved-soa_alloc_used
#print(min(soa_alloc))

#num_fish = df[df.columns[2]].values
#num_sharks = df[df.columns[4]].values
#print(len(num_fish))

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_halloc.csv")
halloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_mallocmc.csv")
scatter_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_baseline_aos.csv")
baseline_aos = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_baseline_soa.csv")
baseline_soa = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_bitmap.csv")
bitmap_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_cuda.csv")
cuda_alloc = df[df.columns[0]].values/1000.0
 
# multiple line plot
fig, ax1 = plt.subplots(figsize=(6,3.0))
ax1.grid(color='lightgray')
#plt.rcParams["axes.edgecolor"] = "black"
#plt.rcParams["axes.linewidth"] = 1
#ax1.spines['bottom'].set_color('0.5')
#ax1.spines['top'].set_color('0.5')
#ax1.spines['right'].set_color('0.5')
#ax1.spines['left'].set_color('0.5')

#plt.figure(figsize=(6,3))
ax1.plot(soa_alloc, marker='^', markersize=10, linewidth=1, markevery=(0,100), label="DynaSOAr")
ax1.plot(scatter_alloc, marker='X',markersize=10, linewidth=1, markevery=(14,100),label="MallocMC")
ax1.plot(halloc, marker='o', linewidth=1,markersize=10, markevery=(29,100),label="Halloc")
ax1.plot(bitmap_alloc, marker='v',markersize=10, linewidth=1, markevery=(43,100),label="BitmapAlloc")
ax1.plot(cuda_alloc, marker='*',markersize=10, linewidth=1, markevery=(57,100),label="CUDA Allocator")
ax1.plot(baseline_soa, marker='P',markersize=10, linewidth=1, markevery=(71,100),label="Baseline (SOA)")
ax1.plot(baseline_aos, marker='d',markersize=10, linewidth=1, markevery=(86,100),label="Baseline (AOS)")

#ax1.plot( cuda_alloc, marker='', color='green', linewidth=1, linestyle='dashed', label="CUDA Alloc.")
#ax1.plot( aos_alloc_sorted, marker='v', color='purple', linewidth=1,markevery=50, linestyle='dashed', label="AosAlloc (sorted)")
#ax1.plot( aos_alloc_unsorted, marker='*', color='magenta', linewidth=1,markevery=45, linestyle='dashed', label="AosAlloc")
#ax1.plot( mallocmc_sorted, marker='^', color='green', linewidth=1,markevery=50, linestyle='dashed', label="MallocMC (sorted)")

plt.legend(fancybox=False, loc=1,ncol=3, prop={'size': 9})
ax1.set_yscale('log')   #symlog?
ax1.set_ylabel('Iteration Running Time (ms)', color='black', size=10)
ax1.set_xlim(0, 500)
ax1.set_ylim(0)

#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='black', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='orange', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_used,facecolor='black', alpha=0.15)
#ax1.set_xlabel('Iterations (time)', color='black')
ax1.tick_params('y', colors='black')
ax1.set_xlim(0, 500)
ax1.set_ylim(0)
ax1.set_facecolor((1, 1, 1))

#plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
plt.show()


==> benchmarks/wator_scaling.py <==
# libraries
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import itertools

# Data
df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_soaalloc_scaling.csv")
soa_runtime_all = np.array(df[df.columns[0]].values)
soa_iteration = np.array(df[df.columns[1]].values)
soa_runtime = soa_runtime_all - soa_iteration
soa_alloc_size = [32*(x+1) for x in list(range(len(soa_runtime_all)))]
soa_runtime_2 = soa_runtime/soa_alloc_size
soa_runtime_all_2 = soa_runtime_all/soa_alloc_size

soa_used = np.array(df[df.columns[4]].values) + np.array(df[df.columns[6]].values)
soa_alloc = np.array(df[df.columns[5]].values) + np.array(df[df.columns[7]].values)
soa_frag = (soa_alloc - soa_used) / soa_alloc




df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_mallocmc_scaling.csv")
mc_runtime_all = np.array(df[df.columns[1]].values)
mc_iteration = np.array(df[df.columns[2]].values)
mc_runtime = mc_runtime_all - mc_iteration
mc_alloc_size = [32*(x+1) for x in list(range(len(mc_runtime_all)))]
mc_runtime_2 = mc_runtime / mc_alloc_size



df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_halloc_scaling.csv")
halloc_runtime_all = np.array(df[df.columns[1]].values)
halloc_iteration = np.array(df[df.columns[2]].values)
halloc_runtime = halloc_runtime_all - halloc_iteration
halloc_alloc_size = [32*(x+1) for x in list(range(len(halloc_runtime_all)))]
halloc_runtime_2 = halloc_runtime / halloc_alloc_size


df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_bitmap_scaling.csv")
bitmap_runtime_all = np.array(df[df.columns[1]].values)
bitmap_iteration = np.array(df[df.columns[2]].values)
bitmap_runtime = bitmap_runtime_all - bitmap_iteration
bitmap_alloc_size = [32*(x+1) for x in list(range(len(bitmap_runtime_all)))]
bitmap_runtime_2 = bitmap_runtime / bitmap_alloc_size


df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/wator_cuda_scaling.csv")
cuda_runtime_all = np.array(df[df.columns[1]].values)
cuda_iteration = np.array(df[df.columns[2]].values)
cuda_runtime = cuda_runtime_all - cuda_iteration
cuda_alloc_size = [32*(x+1) for x in list(range(len(cuda_runtime_all)))]
cuda_runtime_2 = cuda_runtime / cuda_alloc_size

# multiple line plot
fig, ax1 = plt.subplots(figsize=(6,3.0*1.04))
ax1.grid(color='lightgray')
plt.rcParams["axes.edgecolor"] = "black"
plt.rcParams["axes.linewidth"] = 1

ax1.set_facecolor((1, 1, 1))
#plt.figure(figsize=(6,3))

#ax1.plot( cuda_alloc, marker='', color='green', linewidth=1, linestyle='dashed', label="CUDA Alloc.")
#ax1.plot( aos_alloc_sorted, marker='v', color='purple', linewidth=1,markevery=50, linestyle='dashed', label="AosAlloc (sorted)")
#ax1.plot( aos_alloc_unsorted, marker='*', color='magenta', linewidth=1,markevery=45, linestyle='dashed', label="AosAlloc")
#ax1.plot( mallocmc_sorted, marker='^', color='green', linewidth=1,markevery=50, linestyle='dashed', label="MallocMC (sorted)")


ax2 = ax1.twinx()
ax2.grid(color='lightgray')
ax2.grid(None)
ax2.fill_between(soa_alloc_size, [0]*len(soa_frag), soa_frag,facecolor='black',alpha=0.15)
#ax2.fill_between(range(999), [0]*999, num_sharks,facecolor='red',alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='black', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='orange', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_used,facecolor='black', alpha=0.15)
#ax2.fill_between(soa_alloc_size, [0]*len(soa_alloc_waste), soa_alloc_waste, facecolor='black', alpha=0.15)
#ax2.legend(fancybox=False, loc=0)

a0 = ax1.plot(soa_alloc_size,soa_runtime, marker='^', markersize=10,  linewidth=1, markevery=(0, 32), label="DynaSOAr")
plt.axvline(x=soa_alloc_size[-1], linestyle='dotted', color=a0[0].get_color(), marker='^', markersize=10)


a1 = ax1.plot(mc_alloc_size, mc_runtime, marker='X', markersize=10, linewidth=1, markevery=(8, 32), label="MallocMC")
plt.axvline(x=mc_alloc_size[-1], linestyle='dotted', color=a1[0].get_color(), marker='X', markersize=10)

a2 = ax1.plot(halloc_alloc_size, halloc_runtime, marker='o', markersize=10, linewidth=1, markevery=(16, 32), label="Halloc")
plt.axvline(x=halloc_alloc_size[-1], linestyle='dotted', color=a2[0].get_color(), marker='o', markersize=10)

a25 = ax1.plot(bitmap_alloc_size, bitmap_runtime, marker='v', markersize=10, linewidth=1, markevery=(24, 32), label="BitmapAlloc")
plt.axvline(x=bitmap_alloc_size[-1], linestyle='dotted', color=a25[0].get_color(), marker='v', markersize=10)

a3 = ax1.plot(cuda_alloc_size, cuda_runtime, marker='*', markersize=10, linewidth=1, markevery=(6, 32), label="CUDA Allocator")
plt.axvline(x=cuda_alloc_size[-1], linestyle='dotted', color=a3[0].get_color(), marker='*', markersize=10)

ax1.plot(soa_alloc_size,soa_runtime_all, linestyle='dashed', marker='P', markersize=10,  linewidth=1, markevery=(12, 32), label="DynaSOAr (+enumeration)")


plt.axvline(x=2560, linestyle='dashed', color='black')
plt.text(2250, 0.985, "Figure 10 problem size", rotation=90, multialignment='left', verticalalignment='top')


#ax1.plot(scatter_alloc_size, scatter_alloc, marker='x', color='red', linewidth=1, markevery=8,label="MallocMC")
#ax1.plot(halloc_size,halloc, marker='o', color='orange', linewidth=1, markevery=250,label="Halloc")
#ax1.plot(aos_alloc, marker='*', color='magenta', linewidth=1, markevery=275,label="AosAlloc")
#ax1.plot(cuda_alloc, linestyle='dashed', color='green', linewidth=1, markevery=250,label="CUDA Alloc.")
ax1.set_ylabel('Total Running Time (ms)', color='black', size=10)
#ax1.set_xlim(0, 20)
#ax1.set_ylim(0,28000)


#plt.axvline(x=len(halloc), color='orange',linewidth=1, marker='o')
#plt.axvline(x=len(cuda_alloc), color='green', linestyle='dashed',linewidth=1)
#plt.axvline(x=len(scatter_alloc), color='red',linewidth=1, marker='x')
#plt.axvline(x=len(aos_alloc), color='magenta',linewidth=1, marker='*')

h1, l1 = ax1.get_legend_handles_labels()
h2, l2 = ax2.get_legend_handles_labels()
ax2.legend(h1+h2, l1+l2, loc=1, fancybox=False, prop={'size': 9}, ncol=2)

ax2.set_ylabel('DynaSOAr frag.: (#alloc.-#used)/#alloc', color='black', size=10)
#ax1.set_xlabel('Problem Size (#cells in y direction)', color='black')
#ax2.tick_params('y', colors='black')
#plt.xticks([0, 7-1, 15-1, 23-1, 31-1], (65536, 524288,1048576,1572864,2097152))
#ax2.set_xlim(0, len(soa_alloc_vw))
#ax2.set_ylim(0,1)
ax1.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
ax2.set_ylim(0,1)
ax1.set_ylim(0,2.5*10000)
ax1.set_xlim(0,10000) #soa_alloc_size[-1])
ax1.set_axisbelow(True)
ax2.set_axisbelow(True)

#ax1.set_yscale('log')

plt.show()


==> benchmarks/wator_speedup.py <==
# libraries
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
 
# Data
df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_soaalloc.csv")
soa_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_soaalloc_no_coal.csv")
soa_alloc_no_coal = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_soaalloc_no_rotl.csv")
soa_alloc_no_rotl = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_soaalloc_no_rotl_no_coal.csv")
soa_alloc_no_rotl_no_coal = df[df.columns[0]].values/1000.0


#soa_alloc_num_fish = df[df.columns[4]].values
#soa_alloc_reserved_fish = df[df.columns[5]].values
#soa_alloc_num_sharks = df[df.columns[2]].values
#soa_alloc_reserved_sharks = df[df.columns[3]].values

#soa_alloc_relative_perf = soa_alloc / (soa_alloc_num_fish+soa_alloc_num_sharks)

#soa_alloc_reserved = soa_alloc_reserved_fish+soa_alloc_reserved_sharks
#soa_alloc_used =soa_alloc_num_fish+soa_alloc_num_sharks
#soa_alloc_waste = soa_alloc_reserved-soa_alloc_used
#print(min(soa_alloc))

#num_fish = df[df.columns[2]].values
#num_sharks = df[df.columns[4]].values
#print(len(num_fish))

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/ecoop2019/benchmarks/wator/wator_halloc.csv")
halloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/ecoop2019/benchmarks/wator/wator_mallocmc.csv")
scatter_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/ecoop2019/benchmarks/wator/wator_baseline_aos.csv")
baseline_aos = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/ecoop2019/benchmarks/wator/wator_baseline_soa.csv")
baseline_soa = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/oopsla2019/benchmarks/benchmark_result_bitmap.csv")
bitmap_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_cuda_allocator.csv")
cuda_alloc = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_aosalloc_sorted.csv")
aos_alloc_sorted = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_aosalloc_unsorted.csv")
aos_alloc_unsorted = df[df.columns[0]].values/1000.0

df = pd.read_csv("/home/matthias/Documents/uni/ikra-cpp-paper/splash2018-src/bench_titech/bench_titech_mallocmc_4096_sorted.csv")
mallocmc_sorted = df[df.columns[0]].values/1000.0
 
# multiple line plot
fig, ax1 = plt.subplots(figsize=(6,3.0))
ax1.grid(color='lightgray')
#plt.figure(figsize=(6,3))
ax1.plot(soa_alloc, marker='^', markersize=10, linewidth=1, markevery=(0,100), label="DynaSOAr")
ax1.plot(soa_alloc_no_coal, marker='X', markersize=10, linewidth=1, markevery=(43,100),label="DynaSOAr-NoCoal")
ax1.plot(soa_alloc_no_rotl, marker='p', markersize=10, linewidth=1, markevery=(29,100),label="DynaSOAr-NoShift")
#ax1.plot(scatter_alloc, marker='x', color='red', linewidth=1, markevery=50,label="MallocMC")
#ax1.plot(halloc, marker='o', color='orange', linewidth=1, markevery=50,label="Halloc")
ax1.plot(bitmap_alloc, marker='v', markersize=10, linewidth=1, markevery=(14,100),label="BitmapAlloc")
ax1.plot(soa_alloc_no_rotl_no_coal, marker='P', markersize=10, linewidth=1, markevery=(57,100),label="DynaSOAr-NoCoal-NoShift")

#ax1.plot(baseline_aos, marker='d', color='gray', linewidth=1, markevery=50,label="Baseline (AOS)")
#ax1.plot(baseline_soa, marker='P', color='darkgray', linewidth=1, markevery=50,label="Baseline (SOA)")

#ax1.plot( cuda_alloc, marker='', color='green', linewidth=1, linestyle='dashed', label="CUDA Alloc.")
#ax1.plot( aos_alloc_sorted, marker='v', color='purple', linewidth=1,markevery=50, linestyle='dashed', label="AosAlloc (sorted)")
#ax1.plot( aos_alloc_unsorted, marker='*', color='magenta', linewidth=1,markevery=45, linestyle='dashed', label="AosAlloc")
#ax1.plot( mallocmc_sorted, marker='^', color='green', linewidth=1,markevery=50, linestyle='dashed', label="MallocMC (sorted)")

plt.legend(fancybox=False, loc=1,ncol=2, prop={'size': 9})
ax1.set_yscale('log')   #symlog?
ax1.set_ylabel('Iteration Running Time (ms)', color='black', size=10)
ax1.set_xlim(0, 500)
ax1.set_ylim(0,600)

#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='black', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_reserved,facecolor='orange', alpha=0.15)
#ax2.fill_between(range(999), [0]*999, soa_alloc_used,facecolor='black', alpha=0.15)
#ax1.set_xlabel('Iterations (time)', color='black')
ax1.tick_params('y', colors='black')
ax1.set_xlim(0, 500)
ax1.set_ylim(0)
ax1.set_facecolor((1, 1, 1))

#plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
plt.show()


==> bitmap.cu <==


template<int N, int C = (N + 63) / 64>
class Bitmap {
 public:
  void clear(int pos) {
    assert(pos < N);
    int cid = pos / 64;
    int offset = pos % 64;
    uint64_t mask = 1ULL << offset;
    uint64_t prev;  bool success = false;

    do {
      prev = atomicAnd(&containers_[cid], ~mask);
      success = (prev & mask) != 0;
    } while (!success);

    if (__popcll(prev) == 1) {
      next.clear(cid);
    }
  }

 private:
  uint64_t containers_[C];
  Bitmap<(C + 63) / 64> next;
}

template<int N>
class Bitmap<N, 1> {
 public:
  void clear(int pos) {
    assert(pos < N);
    uint64_t mask = 1ULL << pos;
    uint64_t prev;  bool success = false;

    do {
      prev = atomicAnd(&containers_[0], ~mask);
      success = (prev & mask) != 0;
    } while (!success);
  }

 private:
  uint64_t containers_[1];
}
